Neural Trajectory Fields for Dynamic Novel View Synthesis

Recent approaches to render photorealistic views from a limited set of photographs have pushed the boundaries of our interactions with pictures of static scenes. The ability to recreate moments, that is, time-varying sequences, is perhaps an even more interesting scenario, but it remains largely unsolved. We introduce DCT-NeRF, a coordinatebased neural representation for dynamic scenes. DCTNeRF learns smooth and stable trajectories over the input sequence for each point in space. This allows us to enforce consistency between any two frames in the sequence, which results in high quality reconstruction, particularly in dynamic regions.

==> build_all.sh <==
#!/bin/bash
cd figures

# reduce filesize of figures
compress () {
     pdf=$1
     mv ${pdf} ${pdf}_original.pdf
     gs -q -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite \
     -sOutputFile=${pdf} -dCompatibilityLevel=1.5 \
     -dPDFSETTINGS=/prepress -c .setpdfwrite -f ${pdf}_original.pdf
}


echo "Building big result figure...."
cd compare_nv
pdflatex results_figure.tex
compress results_figure.pdf
cd ..

echo "Building new results figure..."
cd new_data
pdflatex new_data_figure.tex
compress new_data_figure.pdf
cd ..

echo "Building arthitecture figure..."
cd architecture
pdflatex arch_v2.tex
cd ..

cd ..
pdflatex dynerf.tex
pdflatex dynerf.tex
bibtex dynerf.aux
pdflatex dynerf.tex
# compress dynerf.pdf

# acroread dynerf.pdf
xdg-open dynerf.pdf
